Combining Insights From Multiple Large Language Models Improves Diagnostic Accuracy

Background: Large language models (LLMs) such as OpenAI's GPT-4 or Google's PaLM 2 are proposed as viable diagnostic support tools or even spoken of as replacements for "curbside consults". However, even LLMs specifically trained on medical topics may lack sufficient diagnostic accuracy for real-life applications. Methods: Using collective intelligence methods and a dataset of 200 clinical vignettes of real-life cases, we assessed and compared the accuracy of differential diagnoses obtained by asking individual commercial LLMs (OpenAI GPT-4, Google PaLM 2, Cohere Command, Meta Llama 2) against the accuracy of differential diagnoses synthesized by aggregating responses from combinations of the same LLMs. Results: We find that aggregating responses from multiple, various LLMs leads to more accurate differential diagnoses (average accuracy for 3 LLMs: $75.3\%\pm 1.6pp$) compared to the differential diagnoses produced by single LLMs (average accuracy for single LLMs: $59.0\%\pm 6.1pp$). Discussion: The use of collective intelligence methods to synthesize differential diagnoses combining the responses of different LLMs achieves two of the necessary steps towards advancing acceptance of LLMs as a diagnostic support tool: (1) demonstrate high diagnostic accuracy and (2) eliminate dependence on a single commercial vendor.

==> anc/ci-llm-accuracy-results/top-1-avgs.tsv <==
GROUP-SIZE	AVERAGE-ACCURACY	STDERR
1	33.38	5.91
2	43.42	3.51
3	45.75	1.62
4	47.50	0.03


==> anc/ci-llm-accuracy-results/top-1-combos.tsv <==
GROUP-SIZE	COMBO	ACCURACY
1	○	20.50
1	△	37.00
1	□	25.00
1	☆	51.00
2	○□	27.50
2	△○	40.50
2	△□	40.50
2	☆○	48.00
2	☆△	53.00
2	☆□	51.00
3	△○□	41.00
3	☆○□	44.50
3	☆△○	48.50
3	☆△□	49.00
4	☆△○□	47.50


==> anc/ci-llm-accuracy-results/top-1nogpt-avgs.tsv <==
GROUP-SIZE	AVERAGE-ACCURACY	STDERR
1	27.50	4.02
2	36.17	3.54
3	41.00	0.03


==> anc/ci-llm-accuracy-results/top-1nogpt-combos.tsv <==
GROUP-SIZE	COMBO	ACCURACY
1	○	20.50
1	△	37.00
1	□	25.00
2	○□	27.50
2	△○	40.50
2	△□	40.50
3	△○□	41.00


==> anc/ci-llm-accuracy-results/top-3-avgs.tsv <==
GROUP-SIZE	AVERAGE-ACCURACY	STDERR
1	51.75	6.22
2	61.58	3.74
3	66.75	1.77
4	70.00	0.03


==> anc/ci-llm-accuracy-results/top-3-combos.tsv <==
GROUP-SIZE	COMBO	ACCURACY
1	○	33.50
1	△	56.00
1	□	49.50
1	☆	68.00
2	○□	44.50
2	△○	57.50
2	△□	59.50
2	☆○	68.50
2	☆△	71.50
2	☆□	68.00
3	△○□	61.00
3	☆○□	67.00
3	☆△○	70.50
3	☆△□	68.50
4	☆△○□	70.00


==> anc/ci-llm-accuracy-results/top-3nogpt-avgs.tsv <==
GROUP-SIZE	AVERAGE-ACCURACY	STDERR
1	46.33	5.46
2	53.83	3.84
3	61.00	0.03


==> anc/ci-llm-accuracy-results/top-3nogpt-combos.tsv <==
GROUP-SIZE	COMBO	ACCURACY
1	○	33.50
1	△	56.00
1	□	49.50
2	○□	44.50
2	△○	57.50
2	△□	59.50
3	△○□	61.00


==> anc/ci-llm-accuracy-results/top-5-avgs.tsv <==
GROUP-SIZE	AVERAGE-ACCURACY	STDERR
1	59.00	6.11
2	69.08	2.62
3	75.38	1.67
4	78.00	0.03


==> anc/ci-llm-accuracy-results/top-5-combos.tsv <==
GROUP-SIZE	COMBO	ACCURACY
1	○	39.50
1	△	66.00
1	□	58.50
1	☆	72.00
2	○□	58.00
2	△○	64.50
2	△□	68.00
2	☆○	73.50
2	☆△	77.00
2	☆□	73.50
3	△○□	70.00
3	☆○□	75.50
3	☆△○	79.00
3	☆△□	77.00
4	☆△○□	78.00


==> anc/ci-llm-accuracy-results/top-5nogpt-avgs.tsv <==
GROUP-SIZE	AVERAGE-ACCURACY	STDERR
1	54.67	6.44
2	63.50	2.39
3	70.00	0.03


==> anc/ci-llm-accuracy-results/top-5nogpt-combos.tsv <==
GROUP-SIZE	COMBO	ACCURACY
1	○	39.50
1	△	66.00
1	□	58.50
2	○□	58.00
2	△○	64.50
2	△□	68.00
3	△○□	70.00


==> anc/ci-llm-script/api_keys.py <==
OPENAI_ORGANIZATION = "org-"
OPENAI_API_KEY = "sk-"

COHERE_API_KEY = ""

GOOGLE_PROJECT_ID = ""
GOOGLE_ACCESS_TOKEN = ""


==> anc/ci-llm-script/ci_llm.py <==
#!/usr/bin/env python
"""
Script to aggregate differentials from different LLMs.
"""

import math
import random
from collections.abc import Collection
from collections import defaultdict, Counter
from datetime import datetime
from itertools import combinations
from sys import argv as ARGV
from time import sleep
from typing import Union


# Local modules

# from llm_prompts import get_open_ai_solve, get_google_ai_solve, get_cohere_ai_solve, get_meta_llama_solve
from machine_model import MachineModel
from text_cleanup import process_diagnosis
from utils import (
    bool_from_str,
    load_from_pickle,
    save_to_pickle,
)

# Types

Diagnose = Collection[str]  # e.g., ['Epstein-Barr virus', 'EBV']
Differential = list[Diagnose]

# PARAMETERS

BASE_DIR_PATH = "data"
MAX_DDX_IN_DIFFERENTIAL = 5
NUM_CASES = 200
TOP_N_MATCH = 5

# Constants

DATE = datetime.utcnow().strftime("%Y_%m_%d")
CATEGORY_EXCLUDES = [
    "Concept Category",
    "Attribute Category",
    "Relationship Category",
]

LOAD_MACHINE_SOLVE_DATA_FROM_PICKLE = True


# Mapping from Case IDs to their textual representation
CASE_ID_TO_TEXT: dict[int,str] = dict()


def main():
    global CASE_ID_TO_TEXT

    process_opts()

    print("Constructing match model...")
    match_model = Match()

    print("Getting cases...")
    case_id_to_case, case_ids_to_exclude = _load_cases()

    print("Getting observations and case texts...")
    # Mapping from Case IDs to observations
    pc_id_to_pco_dicts = _load_observations()
    CASE_ID_TO_TEXT = _generate_case_texts(case_id_to_case, pc_id_to_pco_dicts)

    print("Getting machine solves...")
    case_id_to_mkey_to_msolve = _load_or_generate_machine_solves(
        case_id_to_case=case_id_to_case,
        match_model=match_model,
    )

    #############################
    # Build sampled collectives #
    #############################

    m_case_ids = list(case_id_to_mkey_to_msolve.keys())[:NUM_CASES]
    normalized_mkeys = ['OpenAI_gpt-4', 'GoogleAI_text-bison', 'CohereAI_command', 'MetaAI_llama-2-70b-f'] # TODO: read from data

    # Machine only collectives
    combo_to_accuracy = dict()
    for i in range(1, len(normalized_mkeys) + 1):
        possible_combos = sorted(list(combinations(normalized_mkeys, i)))
        print(f"Combos to evaluate: {possible_combos}")
        for mkey_list in possible_combos:
            correct, total = process_machine_combo(
                mkey_list=mkey_list,
                m_case_ids =m_case_ids,
                case_id_to_mkey_to_msolve=case_id_to_mkey_to_msolve,
                case_id_to_case=case_id_to_case,
                match_model=match_model,
            )
            key = "|".join(mkey_list)
            accuracy = correct / total * 100
            combo_to_accuracy[key] = accuracy
            combo_size = len(mkey_list)
            print(f"***** OVERALL COMBO G{combo_size}/TOP-{TOP_N_MATCH} ACCURACY {key}: {correct} / {total} ({accuracy:.2f}%)")

    print("DONE -------")


# Support methods

def process_opts():
    # A seed can be passed to make the results reproducible
    if len(ARGV) >= 2:
        seed = int(ARGV[1])
        random.seed(seed)


def _load_cases():
    cases_data_path = f"{BASE_DIR_PATH}/_data_cases.pkl"
    case_id_to_case, case_ids_to_exclude = \
        load_from_pickle(path=cases_data_path, num_obj=1)
    print(f"-----> Loaded from pickle at: {cases_data_path}")
    return case_id_to_case, case_ids_to_exclude


def _load_observations():
    observations_data_path = f"{BASE_DIR_PATH}/_data_observations.pkl"
    pc_id_to_pco_dicts = load_from_pickle(path=observations_data_path, num_obj=1)
    print(f"-----> Loaded from pickle at: {observations_data_path}")
    return pc_id_to_pco_dicts


def _generate_case_texts(
    case_id_to_case: dict[int, "Case"],
    case_id_to_observations: dict,
) -> dict[int, str]:
    case_id_to_text: dict[int, str] = dict()

    for case_id, case_observations in case_id_to_observations.items():
        case = case_id_to_case[case_id]
        case_text = _get_processed_case_text(case, case_observations)
        case_id_to_text[case_id] = case_text

    return case_id_to_text


def _load_solves():
    solves_data_path = f"{BASE_DIR_PATH}/_data_solves.pkl"
    solve_id_to_solve, solve_ids_to_exclude = \
        load_from_pickle(path=solves_data_path, num_obj=1)
    print(f"-----> Loaded from pickle at: {solves_data_path}")
    return solve_id_to_solve, solve_ids_to_exclude


def _load_or_generate_machine_solves(
    case_id_to_case,
    match_model,
) -> dict:
    machine_solves_data_path = f"{BASE_DIR_PATH}/_data_machine_solves.pkl"

    if LOAD_MACHINE_SOLVE_DATA_FROM_PICKLE:
        case_id_to_mkey_to_msolve, _ = \
            load_from_pickle(path=machine_solves_data_path, num_obj=1)
        print(f"-----> Loaded from pickle at: {machine_solves_data_path}")
        return case_id_to_mkey_to_msolve

    case_id_to_case_list = list(case_id_to_case.items())
    case_id_to_case_list = case_id_to_case_list[:NUM_CASES + 20]  # TODO: remove slack offset

    case_id_to_mkey_to_msolve = defaultdict(dict)
    model_fns = [
        # get_google_ai_solve,
        # get_open_ai_solve,
        # get_cohere_ai_solve,
        # get_meta_llama_solve,
    ]
    for model_fn in model_fns:
        correct = 0
        total = 0
        for case_id, case in case_id_to_case_list:
            print(f"Processing case: {case_id}...")
            if not case.diagnosis_names:
                print(f"----> No diagnoses for case: {case_id}. Skipping.")
                continue
            case_text = CASE_ID_TO_TEXT[case_id]
            if not case_text:
                print(f"----> No case text for case {case_id}. Skipping.")
                continue
            case_diagnoses = _get_processed_case_diagnoses(case=case)
            print(f"----> Case text: {case_text}")
            print(f"----> Case diagnoses: {case_diagnoses}")
            model, final_dxs, final_dx_lists = model_fn(case_text=case_text)
            final_dx_lists = sort_alternatives(final_dx_lists)
            print(f"----> Solve ddx: {final_dxs}")
            print(f"----> Solve ddx lists: {final_dx_lists}")
            machine_solve = MachineSolve(
                pc_id=case_id,
                final_dxs=final_dxs,
                final_dx_lists=final_dx_lists,
                pc_dx_names=case_diagnoses,
                machine_model=model,
                match_model=match_model,
            )
            print(f"--------> MATCH POS: {machine_solve.match_pos}")
            if machine_solve.match_pos is not None and machine_solve.match_pos >= 0:
                correct += 1
            total += 1
            print(f"----> Done.")
            print(
                f"-----------------------------------\n"
                f"ACCURACY: {correct} / {total} ({correct / total * 100:.2f}%)"
                f"\n-----------------------------------"
            )
            key = f"{model.org}_{model.name}"
            case_id_to_mkey_to_msolve[case_id][key] = machine_solve
            sleep(random.random())  # Do not overload the API endpoint

        save_to_pickle(
            # The second object in the tuple is for compatibility.
            object_to_save=[case_id_to_mkey_to_msolve, None],
            path=machine_solves_data_path,
            overwrite_existing=True,
        )

        return case_id_to_mkey_to_msolve


def process_machine_combo(
    mkey_list,
    m_case_ids,
    case_id_to_mkey_to_msolve,
    case_id_to_case,
    match_model,
):
    print(f"Processing combo: {mkey_list}...")
    correct = 0
    total = 0
    for case_id in m_case_ids:
        mkey_to_msolve = case_id_to_mkey_to_msolve[case_id]
        print(f"Processing case for machine collective: {case_id}...")
        m_solves = []
        for mkey in mkey_list:
            m_solves.append(mkey_to_msolve[mkey])
        case = case_id_to_case[case_id]
        case_diagnoses = _get_processed_case_diagnoses(case=case)
        case_text = CASE_ID_TO_TEXT[case_id]
        print(f"----> Case text: {case_text}")
        print(f"----> Case diagnoses: {case_diagnoses}")
        m_collective = MachineCollective(
            pc_id=case_id,
            pc_dx_names=case_diagnoses,
            solves=m_solves,
            match_model=match_model,
            pos_weight_fn=_one_over_position,
        )
        best_solve_pos = float("inf")
        worst_solve_pos = 0
        for solve in m_collective.solves:
            key = f"`{solve.machine_model.org}_{solve.machine_model.name}`"
            print(f"--------> {key} solve ddx: {solve.final_dxs}")
            print(f"------------> {key} match pos: {solve.match_pos}")
            if solve.match_pos is not None:
                match_pos = solve.match_pos if solve.match_pos >= 0 else float("inf")
                best_solve_pos = min(best_solve_pos, match_pos)
                worst_solve_pos = max(worst_solve_pos, match_pos)
        print(f"----> Collective ddx: {m_collective.final_dxs_to_score}")
        print(f"----> Collective ddx lists: {m_collective.final_dx_lists}")
        print(f"--------> MATCH POS: {m_collective.match_pos}")
        is_match = m_collective.match_pos is not None and \
            0 <= m_collective.match_pos < TOP_N_MATCH
        print(f"--------> IS TOP {TOP_N_MATCH} MATCH: {is_match}")
        if is_match:
            correct += 1
        total += 1
        print(f"----> Done.")
        print(
            f"-----------------------------------\n"
            f"ACCURACY: {correct} / {total} ({correct / total * 100:.2f}%)"
            f"\n-----------------------------------"
        )

    return correct, total


# Support classes

class Match(object):
    """Match class."""

    def __init__(self):
        """Init."""
        intended_guessed_match = defaultdict(set)
        intended_guessed_no_match = defaultdict(set)

        synonyms_file = "synonyms_barnett_2016_10_05.tsv"
        with open(f"{BASE_DIR_PATH}/{synonyms_file}") as f:
            for idx, line in enumerate(f.readlines()):
                if idx == 0:
                    continue
                comps = line.split("\t")
                intended_dx = comps[0].strip().lower()
                guessed_dx = comps[1].strip().lower()
                db_match = bool_from_str(comps[4])
                intended_guessed_match[intended_dx].add(intended_dx)
                if db_match:
                    intended_guessed_match[intended_dx].add(guessed_dx)
                else:
                    intended_guessed_no_match[intended_dx].add(guessed_dx)

        self.intended_guessed_match = intended_guessed_match
        self.intended_guessed_no_match = intended_guessed_no_match
        self.system_match_and_score = {}

    def match(self, intended_array, guessed_array):
        """Match function."""
        is_human_all = True
        if intended_array and guessed_array:
            for idx, guessed in enumerate(guessed_array):
                if not guessed:
                    continue
                for intended in intended_array:
                    if not isinstance(guessed, list):
                        guessed = [guessed]
                    for g in guessed:
                        did_match, score, is_human = self._match_pair(intended, g)
                        if did_match:
                            return idx, score, is_human
                        else:
                            did_match, score, is_human = self._match_pair(g, intended)
                            if did_match:
                                return idx, score, is_human
                            else:
                                is_human_all &= is_human
        return -1, 0, is_human_all

    def _match_pair(self, intended, guessed):
        intended = intended.strip().lower()
        guessed = guessed.strip().lower()
        if guessed in self.intended_guessed_match[intended]:
            is_human = True
            did_match = True
            score = 1.0
        elif guessed in self.intended_guessed_no_match[intended]:
            is_human = True
            did_match = False
            score = 1.0
        else:
            is_human = False
            did_match, score = \
                self._in_memory_cache_match_model_pair(intended, guessed)
        return did_match, score, is_human

    def _in_memory_cache_match_model_pair(self, intended, guessed):
        in_memory_key = (intended, guessed)
        existing = self.system_match_and_score.get(in_memory_key, None)
        if existing is not None:
            return existing
        else:
            match, score = self._match_model_pair(intended, guessed)
            self.system_match_and_score[in_memory_key] = (match, score)
            return match, score

    def _match_model_pair(self, intended, guessed):
        return intended.strip().lower() == guessed.strip().lower(), 1


class Case(object):
    """Case object."""

    def __init__(self, pc, is_gmr, bad_solver_ids=None, bad_solve_ids=None):
        """Init."""
        pass

    def is_valid(self):
        return True

    def _process_pc(self, pc):
        pass

    def _process_specs(self, spec_dicts):
        pass

    def _process_cb(self, cb):
        pass

    def _process_age(self, cb):
        pass

    def _process_pcos(self, pcos):
        pass

    def _process_chief_complaint(self, pco_e_dicts):
        pass

    def _process_num_solves(self, pc, bad_solver_ids=None, bad_solve_ids=None):
        pass


class User(object):
    """User object."""

    def __init__(self, user):
        pass


class Solve(object):
    """Solve object."""

    def __init__(self, dc, pc_dx_names, match_model=Match()):
        pass

    def is_valid(self):
        """Whether solve is valid."""
        return not any(
            [
                not self.final_dxs,
                not self.final_top_n_dxs,
                not self.solve_time or self.solve_time <= 0,
                self.match_pos is None,
                not self.solver_solve_num,
            ]
        )


class MachineSolve(object):
    def __init__(
        self, pc_id, final_dxs, final_dx_lists, pc_dx_names,
        machine_model: MachineModel, match_model=Match()
    ):
        self.pc_id = pc_id
        self.final_dxs = final_dxs
        self.final_dx_lists = final_dx_lists
        self.pc_dx_names = pc_dx_names
        self.machine_model = machine_model
        self.match_model = match_model
        self.match_pos = None
        self.score = None
        self._process_diff(final_dx_lists=final_dx_lists, pc_dx_names=pc_dx_names)

    def _process_diff(self, final_dx_lists, pc_dx_names):
        self.final_top_n_dx_lists = final_dx_lists[:MAX_DDX_IN_DIFFERENTIAL]
        if self.final_dx_lists:
            self.final_top_n_dx_lists = self.final_dx_lists[:MAX_DDX_IN_DIFFERENTIAL]
        if pc_dx_names and self.final_top_n_dx_lists:
            match_pos, score, is_human = self.match_model.match(
                intended_array=pc_dx_names,
                guessed_array=self.final_top_n_dx_lists,
            )
            self.match_pos = match_pos
            self.human_match = is_human
            self.score = score


class CollectiveBase(object):
    def __init__(
        self, pc_id: int, pc_dx_names: list[str],
        solves: list[Union[MachineSolve, Solve]], match_model=Match(),
        top_n_override: int = None, pos_weight_fn=None
    ):
        self.pc_id = pc_id
        self.pc_dx_names = pc_dx_names
        self.solves = solves
        self.match_model = match_model
        self.top_n_override = top_n_override or MAX_DDX_IN_DIFFERENTIAL
        self.pos_weight_fn = pos_weight_fn or _one_over_position

        self.final_dxs_to_score, self.final_dx_lists = self._gen_final_dxs()
        self.final_dx_lists = sort_alternatives(self.final_dx_lists)

        self.final_top_n_dx_lists, self.match_pos, self.human_match, self.score = self._process_diff()

    def _gen_final_dxs(self, solves=None, weights=None, pos_weight_fn=None):
        raise NotImplementedError

    def _process_diff(
        self, final_dx_lists=None, pc_dx_names=None, top_n_override=None
    ):
        final_dx_lists = final_dx_lists or self.final_dx_lists
        pc_dx_names = pc_dx_names or self.pc_dx_names
        top_n_override = top_n_override or self.top_n_override

        final_top_n_dx_lists = final_dx_lists[:top_n_override]
        if pc_dx_names and final_top_n_dx_lists:
            match_pos, score, is_human = self.match_model.match(
                intended_array=pc_dx_names,
                guessed_array=final_top_n_dx_lists,
            )
            return final_top_n_dx_lists, match_pos, is_human, score
        else:
            return final_top_n_dx_lists, None, None, None


class MachineCollective(CollectiveBase):
    def _gen_final_dxs(self, solves=None, weights=None, pos_weight_fn=None):
        solves = solves or self.solves
        pos_weight_fn = pos_weight_fn or self.pos_weight_fn

        dx_to_score = Counter()
        dx_to_alt_names = defaultdict(set)
        for i, solve in enumerate(solves):
            for j, sdx in enumerate(solve.final_dx_lists):
                matching_cdx = solve.final_dxs[j]
                for cdx, score in dx_to_score.most_common():
                    cdx_alt_names = dx_to_alt_names[cdx]
                    match_pos, _, _ = self.match_model.match(
                        intended_array=cdx_alt_names,
                        guessed_array=sdx,
                    )
                    if match_pos is not None and match_pos >= 0:
                        matching_cdx = cdx
                        break
                cur_score = pos_weight_fn(j)
                dx_to_score[matching_cdx] += cur_score
                dx_to_alt_names[matching_cdx] |= set(sdx)
        final_dxs_to_score = []
        final_dx_lists = []
        for dx, score in dx_to_score.most_common():
            final_dxs_to_score.append((dx, score))
            final_dx_lists.append(list(dx_to_alt_names[dx]))
        return final_dxs_to_score, final_dx_lists


def _cat_helper(cats):
    cat = cats[0] if cats else None
    out = ""
    if cat:
        cat_cat = _cat_helper(cats=cat.get("categories", []))
        if cat_cat:
            out += cat_cat + " > "
        cat_name = _entity_to_str(entity_dict=cat)
        if cat_name not in CATEGORY_EXCLUDES:
            out += cat_name
    return out


def _comp_helper(comps):
    if not comps:
        return ""
    return ", ".join([_entity_to_str(entity_dict=comp) for comp in comps])


def _spec_helper(specs):
    if not specs:
        return ""
    return ", ".join([_entity_to_str(entity_dict=spec) for spec in specs])


def _rel_helper(rels):
    if not rels:
        return ""
    return ", ".join([
        _entity_to_str(
            entity_dict=rel.get("related_by")
        ) + " " + _entity_to_str(
            entity_dict=rel.get("related_entity")
        )
        for rel in rels
    ])


def _entity_to_str(entity_dict):
    # If entity has a name, use it
    name = entity_dict.get("name")
    if name:
        return name
    # Otherwise, construct it.
    negated = entity_dict.get("negated")
    cat_string = _cat_helper(cats=entity_dict.get("categories"))
    comp_string = _comp_helper(comps=entity_dict.get("components"))
    spec_string = _spec_helper(specs=entity_dict.get("specifiers"))
    rel_string = _rel_helper(rels=entity_dict.get("relations"))
    out = ""
    if cat_string:
        out += f"{cat_string}: "
    if negated:
        out += "Does not have "
    if spec_string:
        out += f"{spec_string} "
    if comp_string:
        out += comp_string
    if rel_string:
        out += f" {rel_string}"
    return out.strip()


def _case_bg_string(case):
    age = case.age
    sex = case.sex
    acuity = case.acuity
    care_setting = case.care_setting
    geography = case.geography
    chief_complaint = case.chief_complaint
    out = ""
    if age:
        out += age + " "
    if sex:
        out += sex + " "
    out += "presents"
    if acuity:
        out += " " + acuity
    if care_setting:
        out += " to the " + care_setting
    if geography:
        out += " in " + geography
    if chief_complaint:
        out += " with " + chief_complaint
    return out


def _get_processed_case_text(case, pco_dicts, pco_ids=None, log=True):
    case_bg_string = _case_bg_string(case=case) + "."
    if pco_ids:
        pco_dicts = list(filter(lambda x: x.get("pco_id") in pco_ids, pco_dicts))
    if not pco_dicts:
        if log:
            print(f"----> No pco_dicts for case: {case.id}.")
        return None
    if len(list(filter(lambda x: x.get("media"), pco_dicts))) > 0:
        if log:
            print(f"----> Case {case.id} has media.")
        return None
    case_body_string = ""
    for pco_dict in pco_dicts:
        try:
            pco_string = _entity_to_str(entity_dict=pco_dict)
        except Exception as e:
            if log:
                print(f"----> Bad pco_dict: {pco_dict}. Error: {e}")
            pco_string = ""
        else:
            case_body_string += f"\n- {pco_string}"
    return f"{case_bg_string}{case_body_string}".strip()


def _get_processed_case_diagnoses(case):
    processed_dxs = []
    for dx in case.diagnosis_names:
        processed_dxs.extend(process_diagnosis(dx=dx))
    return list(sorted(set(filter(None, processed_dxs))))


def _one_over_position(pos: int) -> float:
    return 1 / (pos + 1)

def sort_alternatives(dxs: Differential) -> Differential:
    """
    Sort alternative diagnose names while keeping them in ranked order.

    Turns

      [
        ["Quux"],
        ["Foo", "Fuu", "Faa"],
        ["Bez", "Baz"]
      ]

    into

      [
        ["Quux"],
        ["Faa", "Foo", "Fuu"],
        ["Baz", "Baz"]
      ]
    """
    return [sorted(dx) for dx in dxs]


if __name__ == "__main__":
    main()


==> anc/ci-llm-script/llm_prompts.py <==
"""
Script to run collective intelligence with AI.
For internal use only.
"""

import json
import re
import requests
import openai
import cohere
import boto3

from machine_model import MachineModel
from text_cleanup import process_diagnosis
import api_keys

openai.organization = api_keys.OPENAI_ORGANIZATION
openai.api_key = api_keys.COHERE_API_KEY

COHERE_CLIENT = cohere.Client(api_keys.COHERE_API_KEY)

RESPONSE_PRETEXT_BLOCKLIST = [
    "Sure, ",
    "Here is the ",
    "Here are ",
    "### Response:",
]


def get_open_ai_solve(case_text, messages_override=None):
    model = "gpt-4"
    max_tokens = 128
    temperature = 0
    presence_penalty = 0
    frequency_penalty = 0
    messages = [
        {
            "role": "system",
            "content": (
                "You are a physician using common shorthand non-abbreviated diagnoses "
                "providing the shortest differentials (max 5) without explanations, "
                "maximizing likelihood of the right answer, but minimizing cost (each "
                "answer doubles cost). Remove list numbering, and respond with each "
                "answer on a new line."
            ),
        }
    ] + [
        {
            "role": "user",
            "content": f"{case_text}\n\nWhat is the differential diagnosis?",
        }
    ]
    messages = messages_override or messages
    completion = openai.ChatCompletion.create(
        # deployment_id = "gpt-4", #replace accordingly, got an error without this
        model=model,
        messages=messages,
        max_tokens=max_tokens,
        temperature=temperature,
        presence_penalty=presence_penalty,
        frequency_penalty=frequency_penalty,
    )
    choices = completion.get("choices", [])
    final_dxs = _clean_response(
        response=(
            choices[0].get("message", {}).get("content", "") if choices else ""
        )
    )
    return MachineModel(
        org="OpenAI",
        name=model,
        parameters={
            "prompt": messages,
            "max_token": max_tokens,
            "temperature": temperature,
            "presence_penalty": presence_penalty,
            "frequency_penalty": frequency_penalty,
        },
    ), final_dxs, [process_diagnosis(dx=dx) for dx in final_dxs]


def get_cohere_ai_solve(case_text, prompt_override=None):
    model = "command"
    max_tokens = 128
    temperature = 0
    prompt = f"""{case_text}\n\nWhat is the differential (list format of common \
shorthand non-abbreviated diagnoses) for the above case? Respond with ONLY \
diagnosis names (one per line), up to a max of 5."""
    prompt = prompt_override or prompt
    prediction = COHERE_CLIENT.generate(
        model="command",
        prompt=prompt,
        max_tokens=max_tokens,
    )
    choices = prediction.generations
    final_dxs = _clean_response(response=choices[0].text if choices else "")
    return MachineModel(
        org="CohereAI",
        name=model,
        parameters={
            "prompt": prompt,
            "max_token": max_tokens,
            "temperature": temperature,
        }
    ), final_dxs, [process_diagnosis(dx=dx) for dx in final_dxs]


def get_google_ai_solve(case_text, prompt_override=None):
    model = "text-bison"
    max_tokens = 128
    temperature = 0
    top_k = 1
    top_p = 0
    url = (
        f"https://us-central1-aiplatform.googleapis.com/v1/projects/"
        f"{api_keys.GOOGLE_PROJECT_ID}/locations/us-central1/publishers/google/models/"
        f"{model}:predict"
    )
    headers = {
        "Authorization": f"Bearer {api_keys.GOOGLE_ACCESS_TOKEN}",
        "Content-Type": "application/json",
    }
    prompt = (
        f"{case_text}\n\nWhat is the differential (list format of common shorthand "
        f"non-abbreviated diagnoses) for the above case? Respond with ONLY "
        f"diagnosis names (one per line) up to a max of 5."
    )
    prompt = prompt_override or prompt
    data = {
        "instances": [
            {
                # NZ:  not sure why "content" parameter is used, the docs state
                # "prompt" parameter should be used... maybe deprecated?
                # https://cloud.google.com/vertex-ai/docs/generative-ai/model-reference/text
                "content": prompt
            }
        ],
        "parameters": {
            "temperature": temperature,
            "maxOutputTokens": max_tokens,
            "topK": top_k,
            "topP": top_p
        }
    }
    response = requests.post(url, json=data, headers=headers)
    result = response.json()
    if result.get("error"):
        raise Exception(result.get("error"))
    choices = result.get("predictions", [])
    final_dxs = _clean_response(
        response=choices[0].get("content") if choices else ""
    )
    return MachineModel(
        org="GoogleAI",
        name=model,
        parameters={
            "prompt": prompt,
            "max_token": max_tokens,
            "temperature": temperature,
            "top_k": top_k,
            "top_p": top_p,
        }
    ), final_dxs, [process_diagnosis(dx=dx) for dx in final_dxs]


def get_meta_llama_solve(case_text, prompt_override=None):
    model = "llama-2-70b"
    max_tokens = 128
    temperature = 0.01
    top_p = 0.01
    prompt = [[
        {
            "role": "system",
            "content": (
                "You are a physician using common shorthand non-abbreviated diagnoses "
                "providing a differential (length 5) without explanations, "
                "maximizing likelihood of the right answer. Remove list numbering, any summaries, and "
                "respond with each answer on a new line."
            ),
        },
        {
            "role": "user",
            "content": f"{case_text}\n\nWhat is the differential diagnosis?",
        }
    ]]
    prompt = prompt_override or prompt
    payload = {
        "inputs": prompt,
        "parameters": {
            "max_new_tokens": max_tokens,
            "top_p": top_p,
            "temperature": temperature,
            "return_full_text": False
        },
    }
    endpoint_name = f"jumpstart-dft-meta-textgeneration-{model}"
    region_name = "us-east-1"
    client = boto3.client("sagemaker-runtime", region_name=region_name)
    response = client.invoke_endpoint(
        EndpointName=endpoint_name,
        ContentType="application/json",
        Body=json.dumps(payload),
        CustomAttributes="accept_eula=true",
    )
    response = response["Body"].read().decode("utf8")
    choices = json.loads(response)
    final_dxs = _clean_response(
        response=choices[0].get("generation").get("content") if choices else ""
    )
    return MachineModel(
        org="MetaAI",
        name=model,
        parameters={
            "prompt": prompt,
            "max_token": max_tokens,
            "temperature": temperature,
            "top_p": top_p,
        }
    ), final_dxs, [process_diagnosis(dx=dx) for dx in final_dxs]


def _clean_response(response):
    response = response.strip()
    for blocklist_item in RESPONSE_PRETEXT_BLOCKLIST:
        if response.startswith(blocklist_item):
            response = "\n".join(response.split("\n")[1:])
            break
    response = response.strip().split("\n\n")[0]

    responses = [
        re.sub("^(?:-|\*|•|\d+\.)", "", dx.strip()).strip()
        for dx in response.split("\n")
    ]

    return responses


==> anc/ci-llm-script/machine_model.py <==
from dataclasses import dataclass


@dataclass
class MachineModel:
    org: str
    name: str
    parameters: dict


==> anc/ci-llm-script/text_cleanup.py <==
import re


def process_diagnosis(dx):
    dx_variants = []
    dx_variants.append(dx)
    for dx_split in dx.split("/"):
        # Get rid of anything after a due to
        for dx_split_2 in dx_split.split(" due to "):
            for dx_split_3 in dx_split_2.split(" by "):
                for dx_split_4 in dx_split_3.split(" of "):
                    for dx_split_5 in dx_split_4.split(" with "):
                        dx_variant_dash_list = dx_split_5.split(" - ")
                        dx_variant = dx_variant_dash_list[0]
                        dx_variant_after = " - ".join(dx_variant_dash_list[1:])
                        if dx_variant.isupper() and len(dx_variant_dash_list) > 1:
                            dx_variants.append(dx_variant)
                            dx_variant = dx_variant_after
                        dx_sub_variants = [dx_variant]
                        dx_variant_combined = dx_variant
                        if "infection" in dx_variant or \
                            "Infection" in dx_variant or \
                            "infectious" in dx_variant or \
                                "Infectious" in dx_variant:
                            _dx_variant = dx_variant \
                                .replace("infection", "") \
                                .replace("Infection", "") \
                                .replace("infectious", "") \
                                .replace("Infectious", "")
                            dx_sub_variants.append(_dx_variant)
                            dx_variant_combined = _dx_variant
                        if "female" in dx_variant or "Female" in dx_variant:
                            _dx_variant = \
                                dx_variant.replace("female", "").replace("Female", "")
                            dx_sub_variants.append(_dx_variant)
                            dx_variant_combined = _dx_variant
                        if "male" in dx_variant or "Male" in dx_variant:
                            _dx_variant = dx_variant.replace("male", "").replace("Male", "")
                            dx_sub_variants.append(_dx_variant)
                            dx_variant_combined = _dx_variant
                        if "syndrome" in dx_variant or "Syndrome" in dx_variant:
                            _dx_variant = \
                                dx_variant.replace("syndrome", "").replace("Syndrome", "")
                            dx_sub_variants.append(_dx_variant)
                            dx_variant_combined = _dx_variant
                        if "disease" in dx_variant or "Disease" in dx_variant:
                            _dx_variant = \
                                dx_variant.replace("disease", "").replace("Disease", "")
                            dx_sub_variants.append(_dx_variant)
                            dx_variant_combined = _dx_variant
                        if "disorder" in dx_variant or "Disorder" in dx_variant:
                            _dx_variant = \
                                dx_variant.replace("disorder", "").replace("Disorder", "")
                            dx_sub_variants.append(_dx_variant)
                            dx_variant_combined = _dx_variant
                        if "'s" in dx_variant or "’s" in dx_variant:
                            dx_sub_variants.append(
                                dx_variant.replace("'s", "").replace("’s", "")
                            )
                            dx_variant_combined = \
                                dx_variant_combined.replace("'s", "").replace("’s", "")
                        if "-" in dx_variant:
                            dx_sub_variants.append(dx_variant.replace("-", ""))
                            dx_sub_variants.append(dx_variant.replace("-", " "))
                            dx_sub_variants.append(
                                dx_variant_combined.replace("'s", "").replace("’s", "")
                            )
                            dx_sub_variants.append(
                                dx_variant_combined.replace("'s", "").replace("’s", " ")
                            )
                        for dx_sub_variant in dx_sub_variants:
                            # Find things in parentheses
                            paren_matches = re.findall("\((.*?)\)", dx_sub_variant)
                            # For each paren match that's all upper, add it
                            dx_variants.extend([m for m in paren_matches if m.isupper()])
                            # Remove things in parentheses from original string
                            dx_sub_variant = re.sub("\((.*?)\)", "", dx_sub_variant)
                            # Find things in brackets
                            bracket_matches = re.findall("\[(.*?)\]", dx_sub_variant)
                            # For each bracket match, add it
                            dx_variants.extend(bracket_matches)
                            # Remove things in parentheses from original string
                            dx_sub_variant = re.sub("\[(.*?)\]", "", dx_sub_variant)
                            # Add the processed dx name
                            dx_variants.append(dx_sub_variant)

    processed_dxs = []
    for dx in dx_variants:
        processed_dxs.append(dx.strip())
        # Get rid of anything after a comma
        processed_dx = dx.split(",")[0].strip()
        # Get rid of unspecified, acute, chronic
        processed_dx = \
            processed_dx.replace("unspecified", "").replace("Unspecified", "").strip()
        processed_dx = \
            processed_dx.replace("acute", "").replace("Acute", "").strip()
        processed_dx = \
            processed_dx.replace("chronic", "").replace("Chronic", "").strip()
        # Remove extra spaces
        processed_dx = re.sub(" +", " ", processed_dx)
        # Remove periods
        processed_dx = processed_dx.replace(".", "")
        processed_dxs.append(processed_dx.strip())

    return list(set(filter(None, processed_dxs)))


==> anc/ci-llm-script/utils.py <==
import os
import pickle
import random
from decimal import Decimal
from typing import Any, Union, Optional


def bool_from_str(x):
    return x and isinstance(x, str) and x[0].lower() in ["y", "t"]


def save_to_pickle(object_to_save, path, overwrite_existing=False):
    """
    Saves an object to a pickle file at a specified path.

    Params:
        - object_to_save: a python object to save
        - path: the path (containing filename and extension) with which to save
            the pickle file to
        - overwrite_existing (optional): default False. whether to overwrite the
            existing file (if False, the pickle file at the location will be
            appended to)
    """
    if overwrite_existing:
        try:
            os.remove(path)
        except OSError:
            pass
        f = open(path, "wb")
    else:
        f = open(path, "a+b")
    pickle.dump(object_to_save, f, pickle.HIGHEST_PROTOCOL)
    f.close()


def load_from_pickle(path, num_obj=1, pickle_options=None):
    """
    Load objects from a pickle file at a specified path. If num_obj=1, return
    the object, else return an array of objects.

    Params:
        - path: the path (containing filename and extension) to the pickle file
            with which the object will be loaded from
        - num_obj (optional): default to 1. the number of objects to load from
            the pickle file
    """
    if pickle_options is None:
        pickle_options = {}

    f = open(path, "rb")
    objs = []
    for i in range(0, num_obj):
        objs.append(pickle.load(f, **pickle_options))
    f.close()
    return objs[0] if num_obj == 1 else objs

